Transient Electronic Phase Separation During Metal-Insulator Transitions

From thermodynamic analysis we demonstrate that during metal-insulator transitions in pure matters, a nonequilibrium homogeneous state may be unstable against charge density modulations with certain wavelengths, and thus evolves to the equilibrium phase through transient electronic phase separation. This phase instability occurs as two inequalities between the first and the second derivatives of the free energy with respect to the order parameter are fulfilled. The dominant wavelength of the modulated phase is also derived. The computer simulation further confirms the theoretical derivation. Employing the pre-established phase-field model of VO$_2$, we show that this transient electronic phase separation may take place in VO$_2$ upon photoexcitation.

==> anc/VO2spidec_ref.bib <==
%% This BibTeX bibliography file was created using BibDesk.
%% http://bibdesk.sourceforge.net/


%% Created for ShiYin at 2018-11-30 23:52:22 -0500 


%% Saved with string encoding Unicode (UTF-8) 

@misc{Note1,
	Date-Added = {2018-11-22 12:48:06 -0500},
	Date-Modified = {2018-11-22 12:49:50 -0500},
	Note = {Precisely speaking, the structural and the electronic order parameters are both four dimensional, $\eta_i,i=1,2,3,4$ and $\nu_i,i=1,2,3,4$. Here for simplicity we only consider the reduced order parameters $\eta=\pm(\sum_i\eta_i^2)^{1/2}$ and $\nu=\pm(\sum_i\nu_i^2)^{1/2}$.}}
	
@misc{Sup,
	Note = {See Supplemental Material for a detailed description of the Landau free energy of $\mathrm{VO}_2$ and a detailed derivation of the photoexcitation rate of free electron-hole pairs.}}

@book{Landau81Quantum,
	Address = {Oxford},
	Author = {L. D. Landau and E. M. Lifshitz},
	Date-Added = {2018-11-20 00:06:36 -0500},
	Date-Modified = {2018-11-20 00:17:42 -0500},
	Edition = {3},
	Publisher = {Butterworth-Heinemann},
	Title = {Quantum Mechanics: Non-Relativistic Theory},
	Year = {1981}}

@article{Uehara99Percolative,
	Author = {Uehara, M and Mori, S and Chen, CH and Cheong, S-W},
	Date-Added = {2018-11-17 21:08:04 -0500},
	Date-Modified = {2018-11-17 21:12:42 -0500},
	Journal = {Nature},
	Number = {6736},
	Pages = {560},
	Title = {Percolative phase separation underlies colossal magnetoresistance in mixed-valent manganites},
	Url = {https://www.nature.com/articles/21142},
	Volume = {399},
	Year = {1999},
	Bdsk-Url-1 = {https://www.nature.com/articles/21142}}

@article{Dagotto01Colossal,
	Abstract = {The study of the manganese oxides, widely known as manganites, that exhibit the ``colossal'' magnetoresistance effect is among the main areas of research within the area of strongly correlated electrons. After considerable theoretical effort in recent years, mainly guided by computational and mean-field studies of realistic models, considerable progress has been achieved in understanding the curious properties of these compounds. These recent studies suggest that the ground states of manganite models tend to be intrinsically inhomogeneous due to the presence of strong tendencies toward phase separation, typically involving ferromagnetic metallic and antiferromagnetic charge and orbital ordered insulating domains. Calculations of the resistivity versus temperature using mixed states lead to a good agreement with experiments. The mixed-phase tendencies have two origins: (i) electronic phase separation between phases with different densities that lead to nanometer scale coexisting clusters, and (ii) disorder-induced phase separation with percolative characteristics between equal-density phases, driven by disorder near first-order metal--insulator transitions. The coexisting clusters in the latter can be as large as a micrometer in size. It is argued that a large variety of experiments reviewed in detail here contain results compatible with the theoretical predictions. The main phenomenology of mixed-phase states appears to be independent of the fine details of the model employed, since the microscopic origin of the competing phases does not influence the results at the phenomenological level. However, it is quite important to clarify the electronic properties of the various manganite phases based on microscopic Hamiltonians, including strong electron--phonon Jahn--Teller and/or Coulomb interactions. Thus, several issues are discussed here from the microscopic viewpoint as well, including the phase diagrams of manganite models, the stabilization of the charge/orbital/spin ordered half-doped correlated electronics (CE)-states, the importance of the naively small Heisenberg coupling among localized spins, the setup of accurate mean-field approximations, the existence of a new temperature scale T∗ where clusters start forming above the Curie temperature, the presence of stripes in the system, and many others. However, much work remains to be carried out, and a list of open questions is included here. It is also argued that the mixed-phase phenomenology of manganites may appear in a large variety of compounds as well, including ruthenates, diluted magnetic semiconductors, and others. It is concluded that manganites reveal such a wide variety of interesting physical phenomena that their detailed study is quite important for progress in the field of correlated electrons.},
	Author = {Elbio Dagotto and Takashi Hotta and Adriana Moreo},
	Date-Added = {2018-11-18 01:57:52 +0000},
	Date-Modified = {2018-11-18 01:58:18 +0000},
	Doi = {https://doi.org/10.1016/S0370-1573(00)00121-6},
	Issn = {0370-1573},
	Journal = {Physics Reports},
	Keywords = {Manganites, Colossal magnetoresistance, Computational physics, Inhomogeneities, Phase separation},
	Number = {1},
	Pages = {1 - 153},
	Title = {Colossal magnetoresistant materials: the key role of phase separation},
	Url = {http://www.sciencedirect.com/science/article/pii/S0370157300001216},
	Volume = {344},
	Year = {2001},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S0370157300001216},
	Bdsk-Url-2 = {https://doi.org/10.1016/S0370-1573(00)00121-6}}

@article{Yunoki98Phase,
	Author = {Yunoki, S. and Hu, J. and Malvezzi, A. L. and Moreo, A. and Furukawa, N. and Dagotto, E.},
	Date-Added = {2018-11-18 01:40:34 +0000},
	Date-Modified = {2018-11-18 01:40:53 +0000},
	Doi = {10.1103/PhysRevLett.80.845},
	Issue = {4},
	Journal = {Phys. Rev. Lett.},
	Month = {Jan},
	Numpages = {0},
	Pages = {845--848},
	Publisher = {American Physical Society},
	Title = {Phase Separation in Electronic Models for Manganites},
	Url = {https://link.aps.org/doi/10.1103/PhysRevLett.80.845},
	Volume = {80},
	Year = {1998},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevLett.80.845},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevLett.80.845}}

@article{Dagotto98Ferromagnetic,
	Author = {Dagotto, E. and Yunoki, S. and Malvezzi, A. L. and Moreo, A. and Hu, J. and Capponi, S. and Poilblanc, D. and Furukawa, N.},
	Date-Added = {2018-11-18 00:29:57 +0000},
	Date-Modified = {2018-11-18 00:30:20 +0000},
	Doi = {10.1103/PhysRevB.58.6414},
	Issue = {10},
	Journal = {Phys. Rev. B},
	Month = {Sep},
	Numpages = {0},
	Pages = {6414--6427},
	Publisher = {American Physical Society},
	Title = {Ferromagnetic Kondo model for manganites: Phase diagram, charge segregation, and influence of quantum localized spins},
	Url = {https://link.aps.org/doi/10.1103/PhysRevB.58.6414},
	Volume = {58},
	Year = {1998},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevB.58.6414},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevB.58.6414}}

@article{Moreo99Phase,
	Abstract = {Recent computational studies of models for manganese oxides have revealed a rich phase diagram, which was not anticipated in early calculations in this context performed in the 1950s and 1960s. In particular, the transition between the antiferromagnetic insulator state of the hole-undoped limit and the ferromagnetic metal at finite hole density was found to occur through a mixed-phase process. When extended Coulomb interactions are included, a microscopically charged inhomogeneous state should be stabilized. These phase separation tendencies, also present at low electronic densities, influence the properties of the ferromagnetic region by increasing charge fluctuations. Experimental data reviewed here by applying several techniques for manganites and other materials are consistent with this scenario. Similarities with results previously discussed in the context of cuprates are clear from this analysis, although the phase segregation tendencies in manganites appear stronger.},
	Author = {Moreo, Adriana and Yunoki, Seiji and Dagotto, Elbio},
	Date-Added = {2018-11-18 00:27:01 +0000},
	Date-Modified = {2018-11-18 01:48:10 +0000},
	Doi = {10.1126/science.283.5410.2034},
	Issn = {0036-8075},
	Journal = {Science},
	Number = {5410},
	Pages = {2034--2040},
	Publisher = {American Association for the Advancement of Science},
	Title = {Phase Separation Scenario for Manganese Oxides and Related Materials},
	Url = {http://science.sciencemag.org/content/283/5410/2034},
	Volume = {283},
	Year = {1999},
	Bdsk-Url-1 = {http://science.sciencemag.org/content/283/5410/2034},
	Bdsk-Url-2 = {https://doi.org/10.1126/science.283.5410.2034}}

@article{Cheong02Electronic,
	Abstract = {It has been common practice for physicists to assume electronic homogeneity when dealing with condensed matter properties. Recent experimental development, which have revealed fascinating properties of complex materials, demonstrate that such extraordinary macroscopic properties are often associated with microscopic-scale electronic/magnetic inhomogeneity, which limits the Hamitonian-type theoretical approach. Herein, we discuss the microscopic coexistence of metallic and insulating phases in novel materials having an intricate interplay among charge/spin/lattice degrees of freedom. Examples include the coexistence of superconducting-metallic and insulating phases in La2CuO4+δ as well as Mg1−xB2. The insulating nature in La2CuO4+δ originates from electron--electron correlation, but disorder plays a dominant role in producing the insulating behavior in Mg-deficient Mg1−xB2. We also examine the microscopic coexistence of ferromagnetic-metallic and charge-ordered-insulating phases in mixed-valent manganites, exhibiting colossal magnetoresistance. Possible origins of this electronic phase separation are discussed.},
	Author = {S.-W. Cheong and P.A. Sharma and N. Hur and Y. Horibe and C.H. Chen},
	Date-Added = {2018-11-18 00:12:14 +0000},
	Date-Modified = {2018-11-18 00:17:08 +0000},
	Doi = {https://doi.org/10.1016/S0921-4526(02)00772-X},
	Issn = {0921-4526},
	Journal = {Physica B: Condensed Matter},
	Keywords = {Phase ordering, Stripes, Manganites, MgB, LaCuO, (La,Pr,Ca)MnO},
	Number = {1},
	Pages = {39 - 51},
	Title = {Electronic phase separation in complex materials},
	Url = {http://www.sciencedirect.com/science/article/pii/S092145260200772X},
	Volume = {318},
	Year = {2002},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S092145260200772X},
	Bdsk-Url-2 = {https://doi.org/10.1016/S0921-4526(02)00772-X}}

@article{Joushaghani14Voltage,
	Author = {Joushaghani, Arash and Jeong, Junho and Paradis, Suzanne and Alain, David and {Stewart Aitchison}, J and Poon, Joyce K S},
	Doi = {10.1063/1.4881155},
	Journal = {Applied Physics Letters},
	Number = {22},
	Pages = {221904},
	Title = {{Voltage-controlled switching and thermal effects in VO2 nano-gap junctions}},
	Url = {https://doi.org/10.1063/1.4881155},
	Volume = {104},
	Year = {2014},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.4881155}}

@article{Zimmers13Role,
	Author = {Zimmers, A and Aigouy, L and Mortier, M and Sharoni, A and Wang, Siming and West, K G and Ramirez, J G and Schuller, Ivan K},
	Doi = {10.1103/PhysRevLett.110.056601},
	Journal = {Phys. Rev. Lett.},
	Month = {jan},
	Number = {5},
	Pages = {056601},
	Publisher = {American Physical Society},
	Title = {{Role of Thermal Heating on the Voltage Induced Insulator-Metal Transition in ${\mathrm{VO}}_{2}$}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevLett.110.056601},
	Volume = {110},
	Year = {2013},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevLett.110.056601},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevLett.110.056601}}

@article{Wegkamp14Instantaneous,
	Author = {Wegkamp, Daniel and Herzog, Marc and Xian, Lede and Gatti, Matteo and Cudazzo, Pierluigi and McGahan, Christina L and Marvel, Robert E and Haglund, Richard F and Rubio, Angel and Wolf, Martin and St{\"{a}}hler, Julia},
	Doi = {10.1103/PhysRevLett.113.216401},
	Journal = {Phys. Rev. Lett.},
	Month = {nov},
	Number = {21},
	Pages = {216401},
	Publisher = {American Physical Society},
	Title = {{Instantaneous Band Gap Collapse in Photoexcited Monoclinic ${\mathrm{VO}}_{2}$ due to Photocarrier Doping}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevLett.113.216401},
	Volume = {113},
	Year = {2014},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevLett.113.216401},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevLett.113.216401}}

@article{Chain91Optical,
	Author = {Chain, Elizabeth E},
	Doi = {10.1364/AO.30.002782},
	Journal = {Appl. Opt.},
	Month = {jul},
	Number = {19},
	Pages = {2782--2787},
	Publisher = {OSA},
	Title = {{Optical properties of vanadium dioxide and vanadium pentoxide thin films}},
	Url = {http://ao.osa.org/abstract.cfm?URI=ao-30-19-2782},
	Volume = {30},
	Year = {1991},
	Bdsk-Url-1 = {http://ao.osa.org/abstract.cfm?URI=ao-30-19-2782},
	Bdsk-Url-2 = {https://doi.org/10.1364/AO.30.002782}}

@article{Zylbersztejn75Metal,
	Author = {Zylbersztejn, A and Mott, N F},
	Doi = {10.1103/PhysRevB.11.4383},
	Journal = {Phys. Rev. B},
	Month = {jun},
	Number = {11},
	Pages = {4383--4395},
	Publisher = {American Physical Society},
	Title = {{Metal-insulator transition in vanadium dioxide}},
	Volume = {11},
	Year = {1975},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevB.11.4383}}

@article{Yang11Studies,
	Author = {Yang, Zheng and Hart, Sean and Ko, Changhyun and Yacoby, Amir and Ramanathan, Shriram},
	Doi = {10.1063/1.3619806},
	Journal = {Journal of Applied Physics},
	Number = {3},
	Pages = {033725},
	Title = {{Studies on electric triggering of the metal-insulator transition in VO2 thin films between 77 K and 300 K}},
	Url = {https://doi.org/10.1063/1.3619806},
	Volume = {110},
	Year = {2011},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.3619806}}

@article{Biermann05Dynamical,
	Author = {Biermann, S and Poteryaev, A and Lichtenstein, A I and Georges, A},
	Doi = {10.1103/PhysRevLett.94.026404},
	Journal = {Phys. Rev. Lett.},
	Month = {jan},
	Number = {2},
	Pages = {026404},
	Publisher = {American Physical Society},
	Title = {{Dynamical Singlets and Correlation-Assisted Peierls Transition in ${\mathrm{V}\mathrm{O}}_{2}$}},
	Volume = {94},
	Year = {2005},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevLett.94.026404}}

@article{Son11Excellent,
	Author = {Son, Myungwoo and Lee, Joonmyoung and Park, Jubong and Shin, Jungho and Choi, Godeuni and Jung, Seungjae and Lee, Wootae and Kim, Seonghyun and Park, Sangsu and Hwang, Hyunsang},
	Journal = {Electron Device Letters, IEEE},
	Pages = {1579--1581},
	Title = {{Excellent Selector Characteristics of Nanoscale VO2 for High-Density Bipolar ReRAM Applications}},
	Url = {https://ieeexplore.ieee.org/document/6006508},
	Volume = {32},
	Year = {2011},
	Bdsk-Url-1 = {https://ieeexplore.ieee.org/document/6006508}}

@article{Simon13Role,
	Author = {{Simon Mun}, Bongjin and Yoon, Joonseok and Mo, Sung-Kwan and Chen, Kai and Tamura, Nobumichi and Dejoie, Catherine and Kunz, Martin and Liu, Zhi and Park, Changwoo and Moon, Kyungsun and Ju, Honglyoul},
	Doi = {10.1063/1.4817727},
	Journal = {Applied Physics Letters},
	Number = {6},
	Pages = {061902},
	Title = {{Role of joule heating effect and bulk-surface phases in voltage-driven metal-insulator transition in VO2 crystal}},
	Url = {https://doi.org/10.1063/1.4817727},
	Volume = {103},
	Year = {2013},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.4817727}}

@article{Marezio72Structural,
	Author = {Marezio, M and McWhan, D B and Remeika, J P and Dernier, P D},
	Doi = {10.1103/PhysRevB.5.2541},
	Journal = {Phys. Rev. B},
	Month = {apr},
	Number = {7},
	Pages = {2541--2551},
	Publisher = {American Physical Society},
	Title = {{Structural Aspects of the Metal-Insulator Transitions in Cr-Doped V${\mathrm{O}}_{2}$}},
	Volume = {5},
	Year = {1972},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevB.5.2541}}

@article{Brito16Metal,
	Author = {Brito, W H and Aguiar, M C O and Haule, K and Kotliar, G},
	Doi = {10.1103/PhysRevLett.117.056402},
	Journal = {Phys. Rev. Lett.},
	Month = {jul},
	Number = {5},
	Pages = {056402},
	Publisher = {American Physical Society},
	Title = {{Metal-Insulator Transition in ${\mathrm{VO}}_{2}$: A $\mathrm{DFT}+\mathrm{DMFT}$ Perspective}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevLett.117.056402},
	Volume = {117},
	Year = {2016},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevLett.117.056402},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevLett.117.056402}}

@article{Goodenough71The,
	Author = {Goodenough, John B},
	Doi = {https://doi.org/10.1016/0022-4596(71)90091-0},
	Issn = {0022-4596},
	Journal = {Journal of Solid State Chemistry},
	Number = {4},
	Pages = {490--500},
	Title = {{The two components of the crystallographic transition in VO2}},
	Url = {http://www.sciencedirect.com/science/article/pii/0022459671900910},
	Volume = {3},
	Year = {1971},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/0022459671900910},
	Bdsk-Url-2 = {https://doi.org/10.1016/0022-4596(71)90091-0}}

@article{Nakano12Collective,
	Author = {Nakano, M and Shibuya, K and Okuyama, D and Hatano, T and Ono, S and Kawasaki, M and Iwasa, Y and Tokura, Y},
	Doi = {10.1038/nature11296},
	Journal = {Nature},
	Number = {7408},
	Pages = {459},
	Publisher = {Nature Publishing Group},
	Title = {{Collective bulk carrier delocalization driven by electrostatic surface charge accumulation}},
	Url = {https://www.nature.com/articles/nature11296},
	Volume = {487},
	Year = {2012},
	Bdsk-Url-1 = {https://www.nature.com/articles/nature11296},
	Bdsk-Url-2 = {https://doi.org/10.1038/nature11296}}

@article{Hearn72The,
	Author = {Hearn, C J},
	Doi = {https://doi.org/10.1016/0375-9601(72)90247-2},
	Issn = {0375-9601},
	Journal = {Physics Letters A},
	Number = {6},
	Pages = {447--448},
	Title = {{The metal-insulator transition in VO2}},
	Url = {http://www.sciencedirect.com/science/article/pii/0375960172902472},
	Volume = {38},
	Year = {1972},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/0375960172902472},
	Bdsk-Url-2 = {https://doi.org/10.1016/0375-9601(72)90247-2}}

@article{Liao17Ultrafast,
	Abstract = {Real-time monitoring of breath can provide clinically relevant information about apnea syndrome and other important aspects of human physiology. Here, we introduce a flexible skin-like breath sensor developed by transfer-printing vanadium dioxide (VO 2 ) thin films on PDMS substrates. This flexible breath sensor can conformably laminate on the skin under the nose with different curvatures and operate at different environment temperatures through day and night. Attributed to the high temperature coefficient of resistance of VO 2 , the enhanced breath sensing performance was demonstrated and the response time and recovery time can be as fast as 0.5 s. The excellent sensing performance and fast response time indicate that the VO 2 -based breath sensor is feasible in monitoring breath for prevention of apnea syndrome.},
	Author = {Liao, Feiyi and Zhu, Zheng and Yan, Zhuocheng and Yao, Guang and Huang, Zhenlong and Gao, Min and Pan, Taisong and Zhang, Yin and Li, Qiang and Feng, Xue and Lin, Yuan},
	Journal = {Journal of Breath Research},
	Number = {3},
	Pages = {036002},
	Title = {{Ultrafast response flexible breath sensor based on vanadium dioxide}},
	Url = {http://stacks.iop.org/1752-7163/11/i=3/a=036002},
	Volume = {11},
	Year = {2017},
	Bdsk-Url-1 = {http://stacks.iop.org/1752-7163/11/i=3/a=036002}}

@article{Yang11Oxide,
	Abstract = { Although phase transitions have long been a centerpiece of condensed matter materials science studies, a number of recent efforts focus on potentially exploiting the resulting functional property changes in novel electronics and photonics as well as understanding emergent phenomena. This is quite timely, given a grand challenge in twenty-first-century physical sciences is related to enabling continued advances in information processing and storage beyond conventional CMOS scaling. In this brief review, we discuss synthesis of strongly correlated oxides, mechanisms of metal-insulator transitions, and exploratory electron devices that are being studied. Particular emphasis is placed on vanadium dioxide, which undergoes a sharp metal-insulator transition near room temperature at ultrafast timescales. The article begins with an introduction to metal-insulator transition in oxides, followed by a brief discussion on the mechanisms leading to the phase transition. The role of materials synthesis in influencing functional properties is discussed briefly. Recent efforts on realizing novel devices such as field effect switches, optical detectors, nonlinear circuit components, and solid-state sensors are reviewed. The article concludes with a brief discussion on future research directions that may be worth consideration. },
	Author = {Yang, Zheng and Ko, Changhyun and Ramanathan, Shriram},
	Doi = {10.1146/annurev-matsci-062910-100347},
	Journal = {Annual Review of Materials Research},
	Number = {1},
	Pages = {337--367},
	Title = {{Oxide Electronics Utilizing Ultrafast Metal-Insulator Transitions}},
	Url = {https://doi.org/10.1146/annurev-matsci-062910-100347},
	Volume = {41},
	Year = {2011},
	Bdsk-Url-1 = {https://doi.org/10.1146/annurev-matsci-062910-100347}}

@article{Shi17Ginzburg,
	Author = {Shi, Yin and Xue, Fei and Chen, Long-Qing},
	Journal = {Europhysics Letters},
	Number = {4},
	Pages = {46003},
	Title = {{Ginzburg-Landau theory of metal-insulator transition in VO 2 : The electronic degrees of freedom}},
	Url = {http://stacks.iop.org/0295-5075/120/i=4/a=46003},
	Volume = {120},
	Year = {2017},
	Bdsk-File-1 = {YnBsaXN0MDDSAQIDBFxyZWxhdGl2ZVBhdGhZYWxpYXNEYXRhXxA8Li4vLi4vLi4vLi4vLi4vLi4vLi4vRG93bmxvYWRzL1BoeXNSZXZMZXR0LjgwLjg0NS5iaWJ0ZXgudHh0TxEBgAAAAAABgAACAAAMTWFjaW50b3NoIEhEAAAAAAAAAAAAAAAAAAAAAAAAAEJEAAH/////HVBoeXNSZXZMZXR0LjgwLjg0NS5iaWJ0ZXgudHh0AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAP////8AAAAAAAAAAAAAAAAABwACAAAKIGN1AAAAAAAAAAAAAAAAAAlEb3dubG9hZHMAAAIANC86VXNlcnM6eXNoaTpEb3dubG9hZHM6UGh5c1JldkxldHQuODAuODQ1LmJpYnRleC50eHQADgA8AB0AUABoAHkAcwBSAGUAdgBMAGUAdAB0AC4AOAAwAC4AOAA0ADUALgBiAGkAYgB0AGUAeAAuAHQAeAB0AA8AGgAMAE0AYQBjAGkAbgB0AG8AcwBoACAASABEABIAMlVzZXJzL3lzaGkvRG93bmxvYWRzL1BoeXNSZXZMZXR0LjgwLjg0NS5iaWJ0ZXgudHh0ABMAAS8AABUAAgAL//8AAAAIAA0AGgAkAGMAAAAAAAACAQAAAAAAAAAFAAAAAAAAAAAAAAAAAAAB5w==},
	Bdsk-Url-1 = {http://stacks.iop.org/0295-5075/120/i=4/a=46003}}

@article{Rosevear73Hall,
	Author = {Rosevear, W H and Paul, W},
	Doi = {10.1103/PhysRevB.7.2109},
	Journal = {Phys. Rev. B},
	Month = {mar},
	Number = {5},
	Pages = {2109--2111},
	Publisher = {American Physical Society},
	Title = {{Hall Effect in V${\mathrm{O}}_{2}$ near the Semiconductor-to-Metal Transition}},
	Volume = {7},
	Year = {1973},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevB.7.2109}}

@article{Zhou13Voltage,
	Author = {Zhou, You and {N. Chen}, X and {H. Ko}, C and Yang, Zheng and Mouli, Chandra and Ramanathan, Shriram},
	Journal = {IEEE Electron Device Letters},
	Pages = {220--222},
	Title = {{Voltage-Triggered Ultrafast Phase Transition in Vanadium Dioxide Switches}},
	Url = {https://ieeexplore.ieee.org/document/6403505},
	Volume = {34},
	Year = {2013},
	Bdsk-Url-1 = {https://ieeexplore.ieee.org/document/6403505}}

@article{Morin59Oxides,
	Author = {Morin, F J},
	Doi = {10.1103/PhysRevLett.3.34},
	Journal = {Phys. Rev. Lett.},
	Month = {jul},
	Number = {1},
	Pages = {34--36},
	Publisher = {American Physical Society},
	Title = {{Oxides Which Show a Metal-to-Insulator Transition at the Neel Temperature}},
	Volume = {3},
	Year = {1959},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevLett.3.34}}

@article{Wu11Electric,
	Author = {Wu, B and Zimmers, A and Aubin, H and Ghosh, R and Liu, Y and Lopez, R},
	Doi = {10.1103/PhysRevB.84.241410},
	Journal = {Phys. Rev. B},
	Month = {dec},
	Number = {24},
	Pages = {241410},
	Publisher = {American Physical Society},
	Title = {{Electric-field-driven phase transition in vanadium dioxide}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevB.84.241410},
	Volume = {84},
	Year = {2011},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevB.84.241410},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevB.84.241410}}

@article{Chae05Abrupt,
	Author = {Chae, Byung-Gyu and Kim, Hyun-Tak and Youn, Doo-Hyeb and Kang, Kwang-Yong},
	Doi = {https://doi.org/10.1016/j.physb.2005.07.032},
	Issn = {0921-4526},
	Journal = {Physica B: Condensed Matter},
	Keywords = {Metal--insulator transition, Strong correlation effect, Switching pulse, Switching speed,VO thin film},
	Number = {1},
	Pages = {76--80},
	Title = {{Abrupt metal--insulator transition observed in VO2 thin films induced by a switching voltage pulse}},
	Url = {http://www.sciencedirect.com/science/article/pii/S0921452605009245},
	Volume = {369},
	Year = {2005},
	Bdsk-Url-1 = {http://www.sciencedirect.com/science/article/pii/S0921452605009245},
	Bdsk-Url-2 = {https://doi.org/10.1016/j.physb.2005.07.032}}

@article{Li16Joule,
	Annote = {PMID: 27136956},
	Author = {Li, Dasheng and Sharma, Abhishek A and Gala, Darshil K and Shukla, Nikhil and Paik, Hanjong and Datta, Suman and Schlom, Darrell G and Bain, James A and Skowronski, Marek},
	Doi = {10.1021/acsami.6b03501},
	Journal = {ACS Applied Materials \& Interfaces},
	Number = {20},
	Pages = {12908--12914},
	Title = {{Joule Heating-Induced Metal--Insulator Transition in Epitaxial VO2/TiO2 Devices}},
	Url = {https://doi.org/10.1021/acsami.6b03501},
	Volume = {8},
	Year = {2016},
	Bdsk-Url-1 = {https://doi.org/10.1021/acsami.6b03501}}

@article{Cavalleri01Femtosecond,
	Author = {Cavalleri, A and T{\'{o}}th, Cs. and Siders, C W and Squier, J A and R{\'{a}}ksi, F and Forget, P and Kieffer, J C},
	Doi = {10.1103/PhysRevLett.87.237401},
	Journal = {Phys. Rev. Lett.},
	Month = {nov},
	Number = {23},
	Pages = {237401},
	Publisher = {American Physical Society},
	Title = {{Femtosecond Structural Dynamics in ${\mathrm{VO}}_{2}$ during an Ultrafast Solid-Solid Phase Transition}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevLett.87.237401},
	Volume = {87},
	Year = {2001},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevLett.87.237401},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevLett.87.237401}}

@article{Kim04Mechanism,
	Author = {Kim, Hyun-Tak and Chae, Byung-Gyu and Youn, Doo-Hyeb and Maeng, Sung-Lyul and Kim, Gyungock and Kang, Kwang-Yong and Lim, Yong-Sik},
	Journal = {New Journal of Physics},
	Number = {1},
	Pages = {52},
	Publisher = {IOP Publishing},
	Title = {{Mechanism and observation of Mott transition in VO2-based two-and three-terminal devices}},
	Url = {http://iopscience.iop.org/article/10.1088/1367-2630/6/1/052/meta},
	Volume = {6},
	Year = {2004},
	Bdsk-Url-1 = {http://iopscience.iop.org/article/10.1088/1367-2630/6/1/052/meta}}

@article{Driscoll09Phase,
	Author = {Driscoll, T and Kim, H.-T. and Chae, B.-G. and {Di Ventra}, M and Basov, D N},
	Doi = {10.1063/1.3187531},
	Journal = {Applied Physics Letters},
	Number = {4},
	Pages = {043503},
	Title = {{Phase-transition driven memristive system}},
	Url = {https://doi.org/10.1063/1.3187531},
	Volume = {95},
	Year = {2009},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.3187531}}

@article{Park13Measurement,
	Author = {Park, Jae Hyung and Coy, Jim M and Kasirga, T Serkan and Huang, Chunming and Fei, Zaiyao and Hunter, Scott and Cobden, David H},
	Isbn = {0028-0836},
	Journal = {Nature},
	Number = {7463},
	Pages = {431--434},
	Publisher = {Nature Publishing Group, a division of Macmillan Publishers Limited. All Rights Reserved.},
	Title = {{Measurement of a solid-state triple point at the metal-insulator transition in VO2}},
	Url = {https://www.nature.com/articles/nature12425},
	Volume = {500},
	Year = {2013},
	Bdsk-Url-1 = {https://www.nature.com/articles/nature12425}}

@article{Pouget75Electron,
	Author = {Pouget, J P and Launois, H and D'Haenens, J P and Merenda, P and Rice, T M},
	Doi = {10.1103/PhysRevLett.35.873},
	Journal = {Phys. Rev. Lett.},
	Month = {sep},
	Number = {13},
	Pages = {873--875},
	Publisher = {American Physical Society},
	Title = {{Electron Localization Induced by Uniaxial Stress in Pure V${\mathrm{O}}_{2}$}},
	Volume = {35},
	Year = {1975},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevLett.35.873}}

@article{Radu15Switching,
	Author = {Radu, Iuliana P and Govoreanu, B and Mertens, S and Shi, X and Cantoro, M and Schaekers, M and Jurczak, M and {De Gendt}, Stefan and Stesmans, Andre and Kittl, J A and Others},
	Journal = {Nanotechnology},
	Number = {16},
	Pages = {165202},
	Publisher = {IOP Publishing},
	Title = {{Switching mechanism in two-terminal vanadium dioxide devices}},
	Url = {http://iopscience.iop.org/article/10.1088/0957-4484/26/16/165202/meta},
	Volume = {26},
	Year = {2015},
	Bdsk-Url-1 = {http://iopscience.iop.org/article/10.1088/0957-4484/26/16/165202/meta}}

@article{Stefanovich00Electrical,
	Abstract = {In this paper the problem of the Mott metal-insulator transition in vanadium dioxide driven by an external electric field is considered. Delay time ( t d ) measurements have shown that the experimental value of t d is almost three orders of magnitude lower than the theoretical value, calculated in a simple electrothermal model. This suggests that under non-equilibrium conditions (in high electric fields) electron correlation effects contribute to the development of the insulator to metal transition. The extra-carrier injection from Si into VO 2 was carried out in the structures Si-SiO 2 -VO 2 on p-type silicon with $\rho$ = 0.1 $\Omega$ cm and a SiO 2 thickness 70 nm. It has been shown that the metal-insulator transition in VO 2 can be initiated by injection, i.e. by the increase of the electron density. The value of the critical density was found to be of the order of the electron density in VO 2 in the semiconducting phase, approximately 10 18 -10 19 cm -3 . This confirms that the metal-insulator transition in VO 2 is the purely electronic Mott-Hubbard transition.},
	Author = {Stefanovich, G and Pergament, A and Stefanovich, D},
	Journal = {Journal of Physics: Condensed Matter},
	Number = {41},
	Pages = {8837},
	Title = {{Electrical switching and Mott transition in VO 2}},
	Url = {http://stacks.iop.org/0953-8984/12/i=41/a=310},
	Volume = {12},
	Year = {2000},
	Bdsk-Url-1 = {http://stacks.iop.org/0953-8984/12/i=41/a=310}}

@article{Zheng15Computation,
	Author = {Zheng, Huihuo and Wagner, Lucas K},
	Doi = {10.1103/PhysRevLett.114.176401},
	Journal = {Phys. Rev. Lett.},
	Month = {apr},
	Number = {17},
	Pages = {176401},
	Publisher = {American Physical Society},
	Title = {{Computation of the Correlated Metal-Insulator Transition in Vanadium Dioxide from First Principles}},
	Volume = {114},
	Year = {2015},
	Bdsk-Url-1 = {https://doi.org/10.1103/PhysRevLett.114.176401}}

@article{Shi18Phase,
	Author = {Shi, Yin and Chen, Long-Qing},
	Doi = {10.1103/PhysRevMaterials.2.053803},
	Journal = {Phys. Rev. Materials},
	Month = {may},
	Number = {5},
	Pages = {053803},
	Publisher = {American Physical Society},
	Title = {{Phase-field model of insulator-to-metal transition in ${\mathrm{VO}}_{2}$ under an electric field}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevMaterials.2.053803},
	Volume = {2},
	Year = {2018},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevMaterials.2.053803},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevMaterials.2.053803}}

@article{Fu13Comprehensive,
	Author = {Fu, Deyi and Liu, Kai and Tao, Tao and Lo, Kelvin and Cheng, Chun and Liu, Bin and Zhang, Rong and Bechtel, Hans A and Wu, Junqiao},
	Doi = {10.1063/1.4788804},
	Journal = {Journal of Applied Physics},
	Number = {4},
	Pages = {043707},
	Title = {{Comprehensive study of the metal-insulator transition in pulsed laser deposited epitaxial VO2 thin films}},
	Url = {https://doi.org/10.1063/1.4788804},
	Volume = {113},
	Year = {2013},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.4788804}}

@article{Hearn72Phonon,
	Abstract = {The phase transition in pure VO 2 is ascribed to softening, in the high temperature semimetallic phase, of an optical phonon at the R point of the Brillouin zone. This softening arises from an electron-phonon interaction the strength of which is a manifestation of the tightly bound character of the d electrons. The insulating nature of the low temperature phase is considered to be due to band splitting and uncrossing produced by the crystalline distortion. This change in the bands is the static, large amplitude, limit of the electron-phonon interaction responsible for the phonon entropy of the semimetal. Detailed numerical calculations are made for one dimensional chains along the c axis. Good quantitative agreement is obtained with known experimental data.},
	Author = {Hearn, C J},
	Journal = {Journal of Physics C: Solid State Physics},
	Number = {12},
	Pages = {1317},
	Title = {{Phonon softening and the metal-insulator transition in VO 2}},
	Url = {http://stacks.iop.org/0022-3719/5/i=12/a=012},
	Volume = {5},
	Year = {1972},
	Bdsk-Url-1 = {http://stacks.iop.org/0022-3719/5/i=12/a=012}}

@article{Miller12Unusually,
	Author = {Miller, Chris and Triplett, Mark and Lammatao, Joel and Suh, Joonki and Fu, Deyi and Wu, Junqiao and Yu, Dong},
	Doi = {10.1103/PhysRevB.85.085111},
	Journal = {Phys. Rev. B},
	Month = {feb},
	Number = {8},
	Pages = {085111},
	Publisher = {American Physical Society},
	Title = {{Unusually long free carrier lifetime and metal-insulator band offset in vanadium dioxide}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevB.85.085111},
	Volume = {85},
	Year = {2012},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevB.85.085111},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevB.85.085111}}

@article{Yang10Dielectric,
	Author = {Yang, Zheng and Ko, Changhyun and Balakrishnan, Viswanath and Gopalakrishnan, Gokul and Ramanathan, Shriram},
	Doi = {10.1103/PhysRevB.82.205101},
	Journal = {Phys. Rev. B},
	Month = {nov},
	Number = {20},
	Pages = {205101},
	Publisher = {American Physical Society},
	Title = {{Dielectric and carrier transport properties of vanadium dioxide thin films across the phase transition utilizing gated capacitor devices}},
	Url = {https://link.aps.org/doi/10.1103/PhysRevB.82.205101},
	Volume = {82},
	Year = {2010},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRevB.82.205101},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRevB.82.205101}}

@book{Moll64Physics,
	Address = {New York},
	Author = {Moll, John L},
	Publisher = {McGraw-Hill},
	Title = {{Physics of semiconductors}},
	Year = {1964}}

@article{Chen02Phase,
	Author = {Chen, Long-Qing},
	Journal = {Annual review of materials research},
	Number = {1},
	Pages = {113--140},
	Publisher = {Annual Reviews 4139 El Camino Way, PO Box 10139, Palo Alto, CA 94303-0139, USA},
	Title = {{Phase-field models for microstructure evolution}},
	Url = {https://www.annualreviews.org/doi/10.1146/annurev.matsci.32.112001.132041},
	Volume = {32},
	Year = {2002},
	Bdsk-Url-1 = {https://www.annualreviews.org/doi/10.1146/annurev.matsci.32.112001.132041}}

@article{Seo11Voltage,
	Author = {Seo, Giwan and Kim, Bong-Jun and Ko, Changhyun and Cui, Yanjie and Lee, Yong and Shin, Jun-Hwan and Ramanathan, Shriram and Kim, Hyun-Tak},
	Journal = {Electron Device Letters, IEEE},
	Pages = {1582--1584},
	Title = {{Voltage-Pulse-Induced Switching Dynamics in VO2 Thin-Film Devices on Silicon}},
	Url = {https://ieeexplore.ieee.org/document/6020734},
	Volume = {32},
	Year = {2011},
	Bdsk-Url-1 = {https://ieeexplore.ieee.org/document/6020734}}

@article{Leroy12High,
	Author = {Leroy, J and Crunteanu, A and Bessaudou, A and Cosset, F and Champeaux, C and Orlianges, J.-C.},
	Doi = {10.1063/1.4721520},
	Journal = {Applied Physics Letters},
	Number = {21},
	Pages = {213507},
	Title = {{High-speed metal-insulator transition in vanadium dioxide films induced by an electrical pulsed voltage over nano-gap electrodes}},
	Url = {https://doi.org/10.1063/1.4721520},
	Volume = {100},
	Year = {2012},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.4721520}}

@article{Taketa77Switching,
	Author = {Taketa, Yoshiaki and Furugochi, Ryoichi},
	Doi = {10.1063/1.89725},
	Journal = {Applied Physics Letters},
	Number = {7},
	Pages = {405--406},
	Title = {{Switching and oscillation phenomena in SnO2‐VOx‐PdO ceramics}},
	Url = {https://doi.org/10.1063/1.89725},
	Volume = {31},
	Year = {1977},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.89725}}

@article{Shockley52Statistics,
	Author = {Shockley, W and Read, W T},
	Doi = {10.1103/PhysRev.87.835},
	Journal = {Phys. Rev.},
	Month = {sep},
	Number = {5},
	Pages = {835--842},
	Publisher = {American Physical Society},
	Title = {{Statistics of the Recombinations of Holes and Electrons}},
	Url = {https://link.aps.org/doi/10.1103/PhysRev.87.835},
	Volume = {87},
	Year = {1952},
	Bdsk-Url-1 = {https://link.aps.org/doi/10.1103/PhysRev.87.835},
	Bdsk-Url-2 = {https://doi.org/10.1103/PhysRev.87.835}}

@article{Lee13Origin,
	Author = {Lee, S B and Kim, K and Oh, J S and Kahng, B and Lee, J S},
	Doi = {10.1063/1.4790842},
	Journal = {Applied Physics Letters},
	Number = {6},
	Pages = {063501},
	Title = {{Origin of variation in switching voltages in threshold-switching phenomena of VO2 thin films}},
	Url = {https://doi.org/10.1063/1.4790842},
	Volume = {102},
	Year = {2013},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.4790842}}

@article{Morozovska14Nonlinear,
	Author = {Morozovska,Anna N. and Eliseev,Eugene A. and Varenyk,Olexandr V. and Kim,Yunseok and Strelcov,Evgheni and Tselev,Alexander and Morozovsky,Nicholas V. and Kalinin,Sergei V.},
	Doi = {10.1063/1.4891346},
	Journal = {Journal of Applied Physics},
	Number = {6},
	Pages = {066808},
	Title = {Nonlinear space charge dynamics in mixed ionic-electronic conductors: Resistive switching and ferroelectric-like hysteresis of electromechanical response},
	Url = {https://doi.org/10.1063/1.4891346},
	Volume = {116},
	Year = {2014},
	Bdsk-Url-1 = {https://doi.org/10.1063/1.4891346}}

@article{Lee18Isostructural,
	Author = {D. Lee and B. Chung and Y. Shi and G.-Y. Kim and N. Campbell and F. Xue and K. Song and S.-Y. Choi and J. P. Podkaminer and T. H. Kim and P. J. Ryan and J.-W. Kim and T. R. Paudel and J.-H. Kang and D. A. Tenne and E. Y. Tsymbal and M. S. Rzchowski and L. Q. Chen and J. Lee and C. B. Eom},
	Date-Modified = {2018-11-30 23:52:14 -0500},
	Journal = {Science},
	Number = {6418},
	Pages = {1037-1040},
	Title = {{Isostructural metal-insulator transition}},
	Url = {http://science.sciencemag.org/content/362/6418/1037.editor-summary},
	Volume = {362},
	Year = {2018}}

@article{Shi19Current,
  title = {Current-Driven Insulator-To-Metal Transition in Strongly Correlated ${\mathrm{VO}}_{2}$},
  author = {Shi, Yin and Chen, Long-Qing},
  journal = {Phys. Rev. Applied},
  volume = {11},
  issue = {1},
  pages = {014059},
  numpages = {9},
  year = {2019},
  month = {Jan},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevApplied.11.014059},
  url = {https://link.aps.org/doi/10.1103/PhysRevApplied.11.014059}
}

@book{Landau80Statistical,
	Address = {Oxford},
	Author = {L.D. Landau and E.M. Lifshitz},
	Edition = {3},
	Publisher = {Butterworth-Heinemann},
	Title = {Statistical Physics, Part 1: Volume 5},
	Year = {1980}}

@book{Yu10Fundamentals,
	Address = {Berlin Heidelberg},
	Author = {Yu, Peter Y and Cardona, Manuel},
	Edition = {4},
	Publisher = {Springer},
	Title = {Fundamentals of semiconductors: physics and materials properties},
	Year = {2010}}
	
@article{Cahn61On,
title = "On spinodal decomposition",
journal = "Acta Metallurgica",
volume = "9",
number = "9",
pages = "795 - 801",
year = "1961",
issn = "0001-6160",
doi = "https://doi.org/10.1016/0001-6160(61)90182-1",
url = "http://www.sciencedirect.com/science/article/pii/0001616061901821",
author = "John W Cahn",
abstract = "The stability of a solid solution to all infinitesimal composition fluctuations is considered, taking surface tension and elastic energy into account. It is found that for infinite isotropic solids, free from imperfections the spinodal marks the limit of metastability to such fluctuations only if there is no change in molar volume with composition. Otherwise the elastic energy due to a fluctuation stabilizes the solution and alters the criterion for the limit of metastability. For an unstable solution the kinetics of decomposition are discussed and the expected mean particle size or wavelength of the most rapidly growing fluctuation is derived.
Résumé
L'auteur considère la stabilité d'une solution solide en relation avec des fluctuations infinitésimales de la composition. En tenant compte de la tension superficielle et de l'énergie élastique, on trouve que pour des solides isotropes infinis et exempts d'imperfections, la décomposition spinodale indique la limite de métastabilité aux fluctuations considérées seulement dans le cas où il n'intervient pas de modification du volume molaire avec la composition. Autrement, l'énergie élastique résultant d'une fluctuation stabilise la solution e tmodifie le critère de la limite de métastabilité. L'auteur discute de la cinétique de la décomposition dans le cas d'une solution instable et il en déduit la dimension moyenne de la particule ou de la longueur d'onde associée à la fluctuation la plus rapide.
Zusammenfassung
Die Stabilität einer festen Lösung gegenüber allen infinitesimalen Schwankungen der Zusammensetzung wird betrachtet, dabei werden Oberflächenspannung und elastische Energie mit berücksichtigt. Es wird gezeigt, daβ im unendlichen, isotropen und fehlerfreien Festkörper die Spinodale nur dann die Grenze der Metastabilität bezüglich solchen Schwankungen darstellt, wenn sich das molare Volumen mit der Zusammensetzung nicht ändert. Andernfalls stabilisiert die mit der Schwankung verknüpfte elastische Energie die Lösung und verändert die Bedingungen für die Grenze der Metastabilität. Für eine instabile Lösung wird die Kinetik der Umsetzung diskutiert und die zu erwartende mittlere Teilchengröβe oder die Wellenlänge der am schnellsten wachsenden Schwankung abgeleitet."
}


==> anc/supplementary.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{10}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Shi}\ \emph {et~al.}(2017)\citenamefont {Shi},
  \citenamefont {Xue},\ and\ \citenamefont {Chen}}]{Shi17Ginzburg}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Shi}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Xue}}, \ and\
  \bibinfo {author} {\bibfnamefont {L.-Q.}\ \bibnamefont {Chen}},\ }\href
  {http://stacks.iop.org/0295-5075/120/i=4/a=46003} {\bibfield  {journal}
  {\bibinfo  {journal} {Europhysics Letters}\ }\textbf {\bibinfo {volume}
  {120}},\ \bibinfo {pages} {46003} (\bibinfo {year} {2017})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Shi}\ and\ \citenamefont {Chen}(2018)}]{Shi18Phase}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Shi}}\ and\ \bibinfo {author} {\bibfnamefont {L.-Q.}\ \bibnamefont {Chen}},\
  }\href {\doibase 10.1103/PhysRevMaterials.2.053803} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Materials}\ }\textbf {\bibinfo {volume}
  {2}},\ \bibinfo {pages} {053803} (\bibinfo {year} {2018})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Shi}\ and\ \citenamefont
  {Chen}(2019)}]{Shi19Current}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Shi}}\ and\ \bibinfo {author} {\bibfnamefont {L.-Q.}\ \bibnamefont {Chen}},\
  }\href {\doibase 10.1103/PhysRevApplied.11.014059} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Applied}\ }\textbf {\bibinfo {volume}
  {11}},\ \bibinfo {pages} {014059} (\bibinfo {year} {2019})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Biermann}\ \emph {et~al.}(2005)\citenamefont
  {Biermann}, \citenamefont {Poteryaev}, \citenamefont {Lichtenstein},\ and\
  \citenamefont {Georges}}]{Biermann05Dynamical}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Biermann}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Poteryaev}},
  \bibinfo {author} {\bibfnamefont {A.~I.}\ \bibnamefont {Lichtenstein}}, \
  and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Georges}},\ }\href
  {\doibase 10.1103/PhysRevLett.94.026404} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {94}},\ \bibinfo
  {pages} {026404} (\bibinfo {year} {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Zheng}\ and\ \citenamefont
  {Wagner}(2015)}]{Zheng15Computation}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Zheng}}\ and\ \bibinfo {author} {\bibfnamefont {L.~K.}\ \bibnamefont
  {Wagner}},\ }\href {\doibase 10.1103/PhysRevLett.114.176401} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo
  {volume} {114}},\ \bibinfo {pages} {176401} (\bibinfo {year}
  {2015})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Brito}\ \emph {et~al.}(2016)\citenamefont {Brito},
  \citenamefont {Aguiar}, \citenamefont {Haule},\ and\ \citenamefont
  {Kotliar}}]{Brito16Metal}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {W.~H.}\ \bibnamefont
  {Brito}}, \bibinfo {author} {\bibfnamefont {M.~C.~O.}\ \bibnamefont
  {Aguiar}}, \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Haule}}, \
  and\ \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Kotliar}},\ }\href
  {\doibase 10.1103/PhysRevLett.117.056402} {\bibfield  {journal} {\bibinfo
  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {117}},\ \bibinfo
  {pages} {056402} (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Morozovska}\ \emph {et~al.}(2014)\citenamefont
  {Morozovska}, \citenamefont {Eliseev}, \citenamefont {Varenyk}, \citenamefont
  {Kim}, \citenamefont {Strelcov}, \citenamefont {Tselev}, \citenamefont
  {Morozovsky},\ and\ \citenamefont {Kalinin}}]{Morozovska14Nonlinear}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~N.}\ \bibnamefont
  {Morozovska}}, \bibinfo {author} {\bibfnamefont {E.~A.}\ \bibnamefont
  {Eliseev}}, \bibinfo {author} {\bibfnamefont {O.~V.}\ \bibnamefont
  {Varenyk}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Kim}},
  \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont {Strelcov}}, \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Tselev}}, \bibinfo {author}
  {\bibfnamefont {N.~V.}\ \bibnamefont {Morozovsky}}, \ and\ \bibinfo {author}
  {\bibfnamefont {S.~V.}\ \bibnamefont {Kalinin}},\ }\href {\doibase
  10.1063/1.4891346} {\bibfield  {journal} {\bibinfo  {journal} {Journal of
  Applied Physics}\ }\textbf {\bibinfo {volume} {116}},\ \bibinfo {pages}
  {066808} (\bibinfo {year} {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Landau}\ and\ \citenamefont
  {Lifshitz}(1981)}]{Landau81Quantum}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.~D.}\ \bibnamefont
  {Landau}}\ and\ \bibinfo {author} {\bibfnamefont {E.~M.}\ \bibnamefont
  {Lifshitz}},\ }\href@noop {} {\emph {\bibinfo {title} {Quantum Mechanics:
  Non-Relativistic Theory}}},\ \bibinfo {edition} {3rd}\ ed.\ (\bibinfo
  {publisher} {Butterworth-Heinemann},\ \bibinfo {address} {Oxford},\ \bibinfo
  {year} {1981})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Miller}\ \emph {et~al.}(2012)\citenamefont {Miller},
  \citenamefont {Triplett}, \citenamefont {Lammatao}, \citenamefont {Suh},
  \citenamefont {Fu}, \citenamefont {Wu},\ and\ \citenamefont
  {Yu}}]{Miller12Unusually}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Miller}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Triplett}},
  \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Lammatao}}, \bibinfo
  {author} {\bibfnamefont {J.}~\bibnamefont {Suh}}, \bibinfo {author}
  {\bibfnamefont {D.}~\bibnamefont {Fu}}, \bibinfo {author} {\bibfnamefont
  {J.}~\bibnamefont {Wu}}, \ and\ \bibinfo {author} {\bibfnamefont
  {D.}~\bibnamefont {Yu}},\ }\href {\doibase 10.1103/PhysRevB.85.085111}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo
  {volume} {85}},\ \bibinfo {pages} {085111} (\bibinfo {year}
  {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Yu}\ and\ \citenamefont
  {Cardona}(2010)}]{Yu10Fundamentals}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~Y.}\ \bibnamefont
  {Yu}}\ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Cardona}},\
  }\href@noop {} {\emph {\bibinfo {title} {Fundamentals of semiconductors:
  physics and materials properties}}},\ \bibinfo {edition} {4th}\ ed.\
  (\bibinfo  {publisher} {Springer},\ \bibinfo {address} {Berlin Heidelberg},\
  \bibinfo {year} {2010})\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supplementary.tex <==
% ****** Start of file apssamp.tex ******
%
%   This file is part of the APS files in the REVTeX 4.1 distribution.
%   Version 4.1r of REVTeX, August 2010
%
%   Copyright (c) 2009, 2010 The American Physical Society.
%
%   See the REVTeX 4 README file for restrictions and more information.
%
% TeX'ing this file requires that you have AMS-LaTeX 2.0 installed
% as well as the rest of the prerequisites for REVTeX 4.1
%
% See the REVTeX 4 README file
% It also requires running BibTeX. The commands are as follows:
%
%  1)  latex apssamp.tex
%  2)  bibtex apssamp
%  3)  latex apssamp.tex
%  4)  latex apssamp.tex
%
\documentclass[%
 reprint,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
prl,
%aps,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
floatfix
]{revtex4-1}

\usepackage{graphicx}% Include figure files
\usepackage{xcolor}
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{tabulary}
\usepackage{hyperref}% add hypertext capabilities
\hypersetup{
    colorlinks=true,
    linkcolor=blue,
    citecolor=blue,     
    urlcolor=blue,
}
\usepackage{amsmath}
\usepackage{makecell}
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}

\allowdisplaybreaks
%\emergencystretch = 5em

\begin{document}
%\def\arraystretch{2}\tabcolsep=5pt
%\preprint{APS/123-QED}

\title{Supplemental Material: Transient Electronic Phase Separation During Metal-Insulator Transitions}% Force line breaks with \\
%\thanks{A footnote to the article title}%

\author{Yin Shi}
 \email{yxs187@psu.edu}
% \altaffiliation[Also at ]{Physics Department, XYZ University.}%Lines break automatically or can be forced with \\
\author{Long-Qing Chen}%
 \email{lqc3@psu.edu}
\affiliation{%
Department of Materials Sciences and Engineering, Pennsylvania State University, University Park, PA 16802, USA
 %This line break forced with \textbackslash\textbackslash
}%

%\collaboration{MUSO Collaboration}%\noaffiliation
%
%\author{Charlie Author}
 %\homepage{http://www.Second.institution.edu/~Charlie.Author}
%\affiliation{
% Second institution and/or address\\
% This line break forced% with \\
%}%
%\affiliation{
% Third institution, the second for Charlie Author
%}%
%\author{Delta Author}
%\affiliation{%
% Authors' institution and/or address\\
% This line break forced with \textbackslash\textbackslash
%}%
%
%\collaboration{CLEO Collaboration}%\noaffiliation

\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified
%\begin{abstract}             
%\pacs{64.60.Ej, 71.27.+a, 71.30.+h}

%\begin{description}
%\item[Usage]
%Secondary publications and information retrieval purposes.
%\item[PACS numbers]
%May be entered using the \verb+\pacs{#1}+ command.
%\item[Structure]
%You may use the \texttt{description} environment to structure your abstract;
%use the optional argument of the \verb+\item+ command to give the category of each item. 
%\end{description}
%\end{abstract}

%\pacs{Valid PACS appear here}% PACS, the Physics and Astronomy
                             % Classification Scheme.
%\keywords{Suggested keywords}%Use showkeys class option if keyword
                              %display desired
\maketitle

\section{Landau free energy of $\text{VO}_\text{2}$}
The structural and the electronic phases in $\mathrm{VO}_2$ can be characterized by a set of structural order parameters $\{\eta_i,~i=1,2,3,4\}$ and a set of electronic order parameters $\{\nu_i,~i=1,2,3,4\}$, respectively~\cite{Shi17Ginzburg,Shi18Phase,Shi19Current}.
A finite $\eta_i$ indicates the dimerization of the neighboring V ions, and a finite $\nu_i$ indicates the formation of the dynamical singlet situated on the neighboring V sites and consequently the opening of the energy gap~\cite{Biermann05Dynamical,Zheng15Computation,Brito16Metal}.
The order parameters of the different phases are: $\eta_1=\eta_3\neq 0,~\eta_2=\eta_4=0,~\nu_1=\nu_3\neq 0,~\nu_2=\nu_4=0,~\eta_1\nu_1<0,~\eta_3\nu_3<0$ (and other symmetry-related values) for the M1 phase and $\eta_i=0,~\nu_i=0~(i=1,2,3,4)$ for the R phase~\cite{Shi17Ginzburg}.
Since only the R and the M1 phases are involved and since no multi-domain structures presents, we simplify the problem by reducing the two sets of the four-dimensional order parameters to two one-dimensional order parameters, $\eta=(\eta_1+\eta_3)/\sqrt{2}$ and $\nu=(\nu_1+\nu_3)/\sqrt{2}$ (here $\eta_2=\eta_4=\nu_2=\nu_4=0$ always).

The Landau free energy of $\mathrm{VO}_2$ is written as $F_{\mathrm{VO}_2}[T,\Phi(\mathbf{r},t);\eta(\mathbf{r},t),\nu(\mathbf{r},t),n(\mathbf{r},t),p(\mathbf{r},t)]=F_0^{\mathrm{VO}_2}[T;\eta(\mathbf{r},t),\nu(\mathbf{r},t)] + F_f^{\mathrm{VO}_2}[T,\Phi(\mathbf{r},t);\nu(\mathbf{r},t),n(\mathbf{r},t),\allowbreak p(\mathbf{r},t)]$, where $F_0^{\mathrm{VO}_2}$ and $F_f^{\mathrm{VO}_2}$ are the intrinsic free energy and the free energy of free electrons and holes, respectively.
$F_0^{\mathrm{VO}_2}$ consists of a bulk Landau potential $f_b^{\mathrm{VO}_2}$ and a gradient energy punishing the spatial variance of the order parameters, $F_0^{\mathrm{VO}_2}=\int[f_b^{\mathrm{VO}_2}+\kappa_1(\nabla \eta)^2/2+\kappa_2(\nabla \nu)^2/2]d^3r$, where $\kappa_1$ and $\kappa_2$ are positive constants.
The bulk Landau potential reads~\cite{Shi17Ginzburg,Shi18Phase,Shi19Current}
\begin{align}
f_b^{\mathrm{VO}_2}=& \frac{a_1(T-T_1)}{2T_c}\eta^2+\frac{b_1}{4}\eta^4+\frac{c_1}{6}\eta^6  \notag  \\
&+ \frac{a_2(T-T_2)}{2T_c}\nu^2+\frac{b_2}{4}\nu^4+\frac{c_2}{6}\nu^6  \notag  \\
&+h\eta\nu-\frac{s}{2}\eta^2\nu^2+\frac{q}{2}\eta^3\nu,
\end{align}
where $a_1$, $a_2$, $b_1$, $b_2$, $c_1$, $c_2$, $h$, $s$, $q$, $T_1$, and $T_2$ are all constants.
The free energy of free electrons and holes in $\mathrm{VO}_2$ is calculated based on the assumption that the conduction and the valence bands are effectively parabolic~\cite{Shi19Current},
\begin{align}
F_f^{\mathrm{VO}_2}= \int\bigg[& \frac{E_g}{2}(n+p) + k_BT\int_0^n F_{1/2}^{-1}\left(\frac{\zeta}{N_c}\right)d\zeta \notag \\
&+ k_BT\int_0^p F_{1/2}^{-1}\left(\frac{\zeta}{N_v}\right)d\zeta  \notag \\
&+e\Phi(p-n) \bigg] d^3r - F_i^{\mathrm{VO}_2},
\end{align}
where $F_{1/2}^{-1}$ is the inverse function of the Fermi integral $F_{1/2}(u)=(2/\sqrt{\pi})\int_0^\infty\sqrt{\epsilon}[1+\exp(\epsilon-u)]^{-1}d\epsilon$~\cite{Morozovska14Nonlinear} and $F_i^{\mathrm{VO}_2}$ is the equilibrium intrinsic free energy of free electrons and holes serving as a reference energy.
The effective density of states of the conduction (valence) band $N_{c(v)}$ is related to the effective mass of the free electrons (holes) $m_{e(h)}^*$, $N_{c(v)}=2(m_{e(h)}^*k_BT/2\pi\hbar^2)^{3/2}$.
The energy gap is related to the electronic order parameter $\nu$~\cite{Biermann05Dynamical,Zheng15Computation,Brito16Metal} to its symmetry-allowed lowest order, $E_g=\gamma\nu^2$~\cite{Shi17Ginzburg,Shi18Phase,Shi19Current}, where $\gamma$ is a constant fitted to the experimentally measured gap.

\section{Photoexcitation rate of free electron-hole pairs}
The rate per unit volume of the photoexcitation induced by a monochrome light with the angular frequency $\omega$ is calculated from the time-dependent perturbation theory~\cite{Landau81Quantum},
\begin{align}
\Gamma=&\frac{2\pi}{\hbar V}\sum_{\mathbf{k}_i ,\mathbf{k}_f}[1-f(\epsilon_{c\mathbf{k}_f}-\mu_e)]\bigg|\frac{eA_0}{m}p_{fi}\bigg|^2 f(\epsilon_{v\mathbf{k}_i}+\mu_h)   \notag  \\
&\times \delta(\epsilon_{c\mathbf{k}_f}-\epsilon_{v\mathbf{k}_i}-\hbar\omega),
\label{eq:rate}
\end{align}
where $A_0$ is the amplitude of the vector potential of the light, $V$ is the illuminated volume, and $p_{fi}=\langle c\mathbf{k}_f | p_x | v\mathbf{k}_i \rangle$ is the momentum matrix element connecting the $\mathbf{k}_i$ state in the valence band and the $\mathbf{k}_f$ state in the conduction band.
The momentum of the photon has been ignored since it is negligible compared to the momentum of the electron.
$\epsilon_{v\mathbf{k}}=-\hbar^2k^2/2m_h^*-E_g/2$ and $\epsilon_{c\mathbf{k}}=\hbar^2k^2/2m_e^*+E_g/2$ are the energy spectra of the parabolic valence and conduction bands, respectively.
Since the effective mass of holes in $\mathrm{VO}_2$ has not been measured, we adopt a rough approximation that $m_h^*=m_e^*$~\cite{Miller12Unusually}.
Note here that the quasi-chemical potential of the valence electrons is the negative quasi-chemical potential of the holes $\mu_h$.
For the two-parabolic-band model, the momentum matrix element can be approximated from the $\mathbf{k}\cdot \mathbf{p}$ perturbation theory $|p_{fi}|^2 \approx \delta_{\mathbf{k}_f\mathbf{k}_i}(1+m/m_h^*)mE_g/2$~\cite{Yu10Fundamentals}.
$A_0$ is related to the intensity $I$ by $I=\epsilon_0c\omega^2A_0^2/2$.

Plugging $|p_{fi}|^2$ and transforming $A_0$ to $I$ in Eq.~(\ref{eq:rate}), we have
\begin{align}
\Gamma = & \frac{2\pi e^2 I E_g}{\epsilon_0 c \omega^2 \hbar m V}\left(1+\frac{m}{m_h^*}\right) \sum_\mathbf{k} [1-f(\epsilon_{c\mathbf{k}}-\mu_e)]  \notag  \\
&\times f(\epsilon_{v\mathbf{k}}+\mu_h)\delta(\epsilon_{c\mathbf{k}}-\epsilon_{v\mathbf{k}}-\hbar\omega)  \notag  \\
= & \frac{2\pi e^2 I E_g}{\epsilon_0 c \omega^2 \hbar m V}\left(1+\frac{m}{m_h^*}\right) \int_0^\infty du \frac{2VN_v\sqrt{u}}{\sqrt{\pi}}  \notag \\
& \times \left[1-f\left(k_BTu+\frac{E_g}{2}-\mu_e\right)\right]  \notag \\
& \times f\left(-k_BTu-\frac{E_g}{2}+\mu_h\right)\delta(2k_BTu+E_g-\hbar\omega) \notag \\
= & \frac{\sqrt{2\pi N_vN_c}e^2E_gI}{\epsilon_0cm\omega^2\hbar k_BT}\left( 1+\frac{m}{m_h^*} \right)\sqrt{\frac{\hbar\omega-E_g}{k_BT}}  \notag   \\
& \times f\left(-\frac{\hbar\omega}{2}+\mu_h\right)\left[1-f\left(\frac{\hbar\omega}{2}-\mu_e\right) \right],
\end{align}
in which we have used $m_e^*=m_h^*$ so that $N_v=N_c=\sqrt{N_cN_v}$.

\bibliography{VO2spidec_ref}

\end{document}



